Cross-Validated Wavelet Block Thresholding for Non-Gaussian Errors

Wavelet thresholding generally assumes independent, identically distributed normal errors when estimating functions in a nonparametric regression setting. VisuShrink and SureShrink are just two of the many common thresholding methods based on this assumption. When the errors are not normally distributed, however, few methods have been proposed. A distribution-free method for thresholding wavelet coefficients in nonparametric regression is described, which unlike some other non-normal error thresholding methods, does not assume the form of the non-normal distribution is known. Improvements are made to an existing even-odd cross-validation method by employing block thresholding and level dependence. The efficiency of the proposed method on a variety of non-normal errors, including comparisons to existing wavelet threshold estimators, is shown on both simulated and real data.

==> anc/LDBlock_Code.txt <==
# Packages necessary to run code
library(waveslim)

# Function to implement proposedlevel-dependent, block thresholding 
LDblock = function(f.noise, wf = "la8", n.levels = 4, boundary = "periodic", n.search.values = 129) {
  # number of observations
  n = length(f.noise)
  # optimal block length
  L = 2^round(log2(log(n)))
  
  # division of data into even and odd groups and applying the discrete wavelet transform
  f.o = f.noise[seq(1, n, 2)]
  f.e = f.noise[-(seq(1, n, 2))]
  f.dwt = dwt(f.noise, wf = wf, n.levels = n.levels, boundary = boundary)
  f.dwt.e = dwt(f.e, wf = wf, n.levels = n.levels, boundary = boundary)
  f.dwt.o = dwt(f.o, wf = wf, n.levels = n.levels, boundary = boundary)
  
  # calculation of maximum sum of squared coefficients in any block (to define search range for threshold)
  block.sum = NULL
  for (i in 1:n.levels) {
    g = 1
    h = L
    while (h <= (n/(2^i))) {
      block = NULL
      block.square = numeric()
      for (j in g:h) {
        block = c(block, f.dwt[[i]][j])
      }
      g = g + L
      h = h + L
      for (l in 1:L) {
        block.square[l] = (block[l])^2
      }
      block.sum = c(block.sum, sum(block.square))
    }
  }
  a = max(block.sum)
  
  # cross-validated selection of level-dependent threshold
  lambda.ans = rep(0, n.levels)
  count = 0
  while (count < 2) {
    for (i in 1:n.levels){
      Lambda = seq(0, a, length = n.search.values)
      f.err = numeric(0)
      for (lambda in Lambda) {
        f.block.e = f.dwt.e
        f.block.o = f.dwt.o
        lambda.try = lambda.ans
        if (count == 0) {
          lambda.try[i:4] = lambda
        }
        if (count > 0)  {
          lambda.try[i] = lambda
        }
        block.sum.e = block.sum.o = numeric(0)
        for (k in 1:n.levels) {
          g = 1
          h = L
          while (h <= (n/(2^(k + 1)))) {
            block.e = block.o = numeric(0)
            block.square.e = block.square.o = numeric()
            for (j in g:h) {
              block.e = c(block.e, f.block.e[[k]][j])
              block.o = c(block.o, f.block.o[[k]][j])
            }
            for (l in 1:L) {
              block.square.o[l] = (block.o[l])^2
            }
            for (l in 1:L) {
              block.square.e[l] = (block.e[l])^2
            }
            block.sum.e = sum(block.square.e)
            block.sum.o = sum(block.square.o)
            for (j in g:h) {
              if (block.sum.e <= lambda.try[k]) 
                f.block.e[[k]][j] = 0
              if (block.sum.o <= lambda.try[k]) 
                f.block.o[[k]][j] = 0
            }
            g = g + L
            h = h + L
          }
        }
        f.block.e = idwt(f.block.e)
        f.block.o = idwt(f.block.o)
        f.err.e = sum((f.block.e - f.o)^2)
        f.err.o = sum((f.block.o - f.e)^2)
        f.err.eo = (f.err.e + f.err.o)/n
        f.err.recon = mean((f.block.e - f.block.o)^2)
        f.err.combo = f.err.eo/2 + f.err.recon/2
        f.err = c(f.err, f.err.combo)
      }
      if (count == 0) {
        lambda.ans[i:4] = max(Lambda[f.err == min(f.err)])
      }
      if (count > 0) {
        lambda.ans[i] = max(Lambda[f.err == min(f.err)])
      }
    }
    count = count + 1
  } 
  
  # correction applied to each threshold to obtain threshold for full data 
  corr = numeric()
  for (i in 1:n.levels) {
    corr[i] = log(n/(2^i))/(log(n/(2^i)) - log(2))
    lambda.ans[i] = lambda.ans[i] * corr[i]
  }
  
  # hard block thresholding applied to wavelet coefficients 
  block.sum = numeric(0)
  f.block.ld = f.dwt
  for (i in 1:n.levels) {
    g = 1
    h = L
    while (h <= (n/(2^i))) {
      block = numeric(0)
      block.square = numeric(0)
      for (j in g:h) {
        block = c(block, f.block.ld[[i]][j])
      }
      for (l in 1:L) {
        block.square[l] = (block[l])^2
      }
      block.sum = sum(block.square)
      for (j in g:h) {
        if (block.sum <= lambda.ans[i]) {
          f.block.ld[[i]][j] = 0
        }
      }
      g = g + L
      h = h + L
    }
  }
  
  # full summary of thresholding and application of inverse discrete wavelet transform to obtain final estiamte
  num.nonzero = length(which(unlist(f.block.ld) != 0))
  num.total = length(unlist(f.block.ld))
  perc.retain = num.nonzero/num.total
  coeff.block.ld = f.block.ld
  f.block.ld = idwt(f.block.ld)
  
  return(list(f.block.ld = f.block.ld, lambda = lambda.ans, coeff.block.ld = coeff.block.ld, perc.retain = perc.retain))
}

# Test functions
blip = function(x)
{
  ifelse(x <= 0.8, y <- 0.32 + 0.6 * x + 0.3 * exp(-100 * (x - 0.3)^2), y <- -0.28 + 0.6 * x + 0.3 * exp(-100 * (x - 1.3)^2))
}

blocks = function(x)
{
  row1 <- c(0.1, 0.13, 0.15, 0.23, 0.25, 0.4, 0.44, 0.65, 0.76, 0.78, 0.81)
  row2 <- c(4, -5, 3, -4, 5, -4.2, 2.1, 4.3, -3.1, 5.1, -7.2)
  mat <- t(matrix(c(row1, row2), nrow = 11))
  block <- function(y, x) {
    (y[2] * (1 + sign(x - y[1])))/2
  }
  mat <- apply(mat, 2, block, x)
  mat <- apply(mat, 1, sum)
  mat
}
  
bumps = function(x)
{
  row1 <- c(0.1, 0.13, 0.15, 0.23, 0.25, 0.4, 0.44, 0.65, 0.76, 0.78, 0.81)
  row2 <- c(4, 5, 3, 4, 5, 4.2, 2.1, 4.3, 3.1, 5.1, 4.2)
  row3 <- c(0.005, 0.005, 0.006, 0.01, 0.01, 0.03, 0.01, 0.01, 0.005, 0.008, 0.005)
  mat <- t(matrix(c(row1, row2, row3), nrow = 11))
  bump <- function(y, x) {
    y[2] * (1 + abs((x - y[1])/y[3]))^(-4)
  }
  mat <- apply(mat, 2, bump, x)
  mat <- apply(mat, 1, sum)
  mat
}
  
corner = function(x)
{
  ifelse(x <= 0.5, y <- 10 * x^3 * (1 - 4 * x^2), ifelse(x <= 0.8, y <- 3 * (0.125 - x^3) * x^4, y <- 59.4432 * (x - 1)^3))
}

  
doppler = function(x)
{
  sqrt(x * (1 - x)) * sin((2 * pi * 1.05)/(x + 0.05))
}

  
heavisine = function(x)
{
  4 * sin(4 * pi * x) - sign(x - 0.3) - sign(0.72 - x)
}
  
spikes = function(x)
{
  y <- exp(-500 * (x - 0.23)^2)
  y <- y + 2 * exp(-2000 * (x - 0.33)^2)
  y <- y + 4 * exp(-8000 * (x - 0.47)^2)
  y <- y + 3 * exp(-16000 * (x - 0.69)^2)
  y <- y + exp(-32000 * (x - 0.83)^2)
  y <- y * 15.6676
  y
}
  
wave = function(x)
{
  0.5 + 0.2 * cos(4 * pi * x) + 0.1 * cos(24 * pi * x)
}

